Colored Kauffman Homology and Super-A-polynomials

We study the structural properties of colored Kauffman homologies of knots. Quadruple-gradings play an essential role in revealing the differential structure of colored Kauffman homology. Using the differential structure, the Kauffman homologies carrying the symmetric tensor products of the vector representation for the trefoil and the figure-eight are determined. In addition, making use of relations from representation theory, we also obtain the HOMFLY homologies colored by rectangular Young tableaux with two rows for these knots. Furthermore, the notion of super-A-polynomials is extended in order to encompass two-parameter deformations of PSL(2,C) character varieties.

==> anc/Ancillary-Kauffman.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    235731,       6979]
NotebookOptionsPosition[    231875,       6843]
NotebookOutlinePosition[    232229,       6859]
CellTagsIndexPosition[    232186,       6856]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Homological invariants for trefoil knot\
\>", "Section",
 CellChangeTimes->{{3.5834763586380167`*^9, 3.5834763678522787`*^9}, {
  3.5895957338590455`*^9, 3.5895957496409483`*^9}, {3.5895964850670123`*^9, 
  3.5895964865410967`*^9}}],

Cell[CellGroupData[{

Cell["\<\
quadruply - graded Kauffman homology for symmetric representation [r]\
\>", "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KauffmanTrefoil", "[", 
   RowBox[{"r_", ",", "\[Lambda]_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        RowBox[{"tc", "^", "2"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Lambda]", 
         RowBox[{"2", " ", "k"}]], " ", 
        SuperscriptBox["Q", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "j"}], "+", "k"}], ")"}]}]], " ", 
        SuperscriptBox["tc", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "j"}], ")"}], " ", "r"}]], " ", 
        SuperscriptBox["tr", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "j"}], "+", "k"}], ")"}]}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"k", ",", "j", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "r"}]}]]}], " ", 
           SuperscriptBox["tr", "3"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], ",", 
          SuperscriptBox["tc", "2"], ",", "j"}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["Q", "2"]}], " ", "tc", " ", "tr"}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
        SuperscriptBox["Q", 
         RowBox[{"i", "+", "k", "-", "r"}]], " ", 
        SuperscriptBox["tc", 
         RowBox[{
          RowBox[{"2", " ", "r", 
           RowBox[{"(", 
            RowBox[{"i", "-", "k", "+", "r"}], ")"}]}], "+", 
          RowBox[{"2", "i", " ", "j"}]}]], " ", 
        SuperscriptBox["tr", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "r"}], ")"}]}]}]], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{"i", "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "r"}], ")"}]}]}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ",", 
          SuperscriptBox["tc", "2"], ",", "i"}], "]"}]}], 
       ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.576344587988895*^9, 3.5763446583461*^9}, {
   3.5763448181128407`*^9, 3.576344822705591*^9}, {3.5763450105667353`*^9, 
   3.57634501301877*^9}, {3.57634525580935*^9, 3.576345261356889*^9}, {
   3.5763501360245657`*^9, 3.576350137072741*^9}, {3.5763501734528008`*^9, 
   3.5763501745011578`*^9}, 3.576351714911517*^9, {3.576352125943172*^9, 
   3.5763521872495193`*^9}, 3.5764405606383133`*^9, {3.57644522968365*^9, 
   3.576445235878029*^9}, {3.576445334724144*^9, 3.5764453359912577`*^9}, {
   3.57644628581301*^9, 3.576446312136344*^9}, {3.576446371500695*^9, 
   3.5764463831258574`*^9}, {3.576446421069272*^9, 3.576446421454412*^9}, 
   3.57644649009376*^9, {3.5764465255733633`*^9, 3.576446525995558*^9}, {
   3.5765595074624557`*^9, 3.576559509630968*^9}, {3.5765601349990797`*^9, 
   3.576560135782201*^9}, {3.576609415429681*^9, 3.576609434964061*^9}, 
   3.5766111208955173`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"KauffmanTrefoil", "[", 
      RowBox[{"1", ",", "\[Lambda]", ",", "Q", ",", "tr", ",", "tc"}], "]"}], 
     "]"}], "]"}], ",", "\[Lambda]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589261823249734*^9, 3.5892618367455063`*^9}, {
  3.58959211501606*^9, 3.5895921369553146`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["Q", "2"]], "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "2"], " ", 
      SuperscriptBox["tr", "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       SuperscriptBox["tr", "2"]}], "Q"], "+", 
     RowBox[{"Q", " ", 
      SuperscriptBox["tc", "3"], " ", 
      SuperscriptBox["tr", "3"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "3"], " ", 
       SuperscriptBox["tr", "3"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     RowBox[{
      SuperscriptBox["tc", "4"], " ", 
      SuperscriptBox["tr", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "5"], " ", 
      SuperscriptBox["tr", "5"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "5"], " ", 
       SuperscriptBox["tr", "5"]}], "Q"], "+", 
     RowBox[{"Q", " ", 
      SuperscriptBox["tc", "6"], " ", 
      SuperscriptBox["tr", "6"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "5"]}]}]], "Output",
 CellChangeTimes->{3.589261839317653*^9, 3.5895921446807566`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"KauffmanTrefoil", "[", 
      RowBox[{"2", ",", "\[Lambda]", ",", "Q", ",", "tr", ",", "tc"}], "]"}], 
     "]"}], "]"}], ",", "\[Lambda]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5892618550975556`*^9, 3.589261860889887*^9}, {
  3.5895921569474583`*^9, 3.5895921623497667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["Q", "4"]], "+", 
     RowBox[{
      SuperscriptBox["tc", "4"], " ", 
      SuperscriptBox["tr", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["tc", "6"], " ", 
      SuperscriptBox["tr", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "4"], " ", 
      SuperscriptBox["tc", "8"], " ", 
      SuperscriptBox["tr", "4"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "4"], " ", 
       SuperscriptBox["tr", "2"]}], 
      SuperscriptBox["Q", "3"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "6"], " ", 
       SuperscriptBox["tr", "2"]}], 
      SuperscriptBox["Q", "3"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "5"], " ", 
       SuperscriptBox["tr", "3"]}], "Q"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"]}], "Q"], "+", 
     RowBox[{"Q", " ", 
      SuperscriptBox["tc", "8"], " ", 
      SuperscriptBox["tr", "4"]}], "+", 
     RowBox[{"Q", " ", 
      SuperscriptBox["tc", "10"], " ", 
      SuperscriptBox["tr", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "3"], " ", 
      SuperscriptBox["tc", "9"], " ", 
      SuperscriptBox["tr", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "3"], " ", 
      SuperscriptBox["tc", "11"], " ", 
      SuperscriptBox["tr", "5"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "5"], " ", 
       SuperscriptBox["tr", "3"]}], 
      SuperscriptBox["Q", "4"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"]}], 
      SuperscriptBox["Q", "4"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "8"], " ", 
       SuperscriptBox["tr", "4"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "10"], " ", 
       SuperscriptBox["tr", "4"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "12"], " ", 
       SuperscriptBox["tr", "4"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["tc", "9"], " ", 
      SuperscriptBox["tr", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["tc", "11"], " ", 
      SuperscriptBox["tr", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["tc", "13"], " ", 
      SuperscriptBox["tr", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "12"], " ", 
      SuperscriptBox["tr", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "14"], " ", 
      SuperscriptBox["tr", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "4"], " ", 
      SuperscriptBox["tc", "13"], " ", 
      SuperscriptBox["tr", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "4"], " ", 
      SuperscriptBox["tc", "15"], " ", 
      SuperscriptBox["tr", "7"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "9"], " ", 
       SuperscriptBox["tr", "5"]}], 
      SuperscriptBox["Q", "3"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["tc", "11"], " ", 
       SuperscriptBox["tr", "5"]}], 
      SuperscriptBox["Q", "3"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "13"], " ", 
       SuperscriptBox["tr", "5"]}], 
      SuperscriptBox["Q", "3"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "10"], " ", 
       SuperscriptBox["tr", "6"]}], "Q"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["tc", "12"], " ", 
       SuperscriptBox["tr", "6"]}], "Q"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["tc", "14"], " ", 
       SuperscriptBox["tr", "6"]}], "Q"], "+", 
     RowBox[{"2", " ", "Q", " ", 
      SuperscriptBox["tc", "13"], " ", 
      SuperscriptBox["tr", "7"]}], "+", 
     RowBox[{"3", " ", "Q", " ", 
      SuperscriptBox["tc", "15"], " ", 
      SuperscriptBox["tr", "7"]}], "+", 
     RowBox[{"Q", " ", 
      SuperscriptBox["tc", "17"], " ", 
      SuperscriptBox["tr", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "3"], " ", 
      SuperscriptBox["tc", "14"], " ", 
      SuperscriptBox["tr", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Q", "3"], " ", 
      SuperscriptBox["tc", "16"], " ", 
      SuperscriptBox["tr", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "3"], " ", 
      SuperscriptBox["tc", "18"], " ", 
      SuperscriptBox["tr", "8"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "12"], " ", 
       SuperscriptBox["tr", "6"]}], 
      SuperscriptBox["Q", "4"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "13"], " ", 
       SuperscriptBox["tr", "7"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["tc", "15"], " ", 
       SuperscriptBox["tr", "7"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "17"], " ", 
       SuperscriptBox["tr", "7"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     RowBox[{
      SuperscriptBox["tc", "14"], " ", 
      SuperscriptBox["tr", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["tc", "16"], " ", 
      SuperscriptBox["tr", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["tc", "18"], " ", 
      SuperscriptBox["tr", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "17"], " ", 
      SuperscriptBox["tr", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "19"], " ", 
      SuperscriptBox["tr", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "4"], " ", 
      SuperscriptBox["tc", "20"], " ", 
      SuperscriptBox["tr", "10"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "16"], " ", 
       SuperscriptBox["tr", "8"]}], 
      SuperscriptBox["Q", "3"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "18"], " ", 
       SuperscriptBox["tr", "8"]}], 
      SuperscriptBox["Q", "3"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["tc", "17"], " ", 
       SuperscriptBox["tr", "9"]}], "Q"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["tc", "19"], " ", 
       SuperscriptBox["tr", "9"]}], "Q"], "+", 
     RowBox[{"Q", " ", 
      SuperscriptBox["tc", "18"], " ", 
      SuperscriptBox["tr", "10"]}], "+", 
     RowBox[{"2", " ", "Q", " ", 
      SuperscriptBox["tc", "20"], " ", 
      SuperscriptBox["tr", "10"]}], "+", 
     RowBox[{"Q", " ", 
      SuperscriptBox["tc", "22"], " ", 
      SuperscriptBox["tr", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "3"], " ", 
      SuperscriptBox["tc", "21"], " ", 
      SuperscriptBox["tr", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "3"], " ", 
      SuperscriptBox["tc", "23"], " ", 
      SuperscriptBox["tr", "11"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "20"], " ", 
       SuperscriptBox["tr", "10"]}], 
      SuperscriptBox["Q", "2"]], "+", 
     RowBox[{
      SuperscriptBox["tc", "21"], " ", 
      SuperscriptBox["tr", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["tc", "23"], " ", 
      SuperscriptBox["tr", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "24"], " ", 
      SuperscriptBox["tr", "12"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "10"]}]}]], "Output",
 CellChangeTimes->{3.58926186234097*^9, 3.5895921652959356`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FunctionExpand", "[", 
  RowBox[{"KauffmanTrefoil", "[", 
   RowBox[{"3", ",", "\[Lambda]", ",", "Q", ",", "tr", ",", "tc"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.589262039565107*^9, 3.589262039685114*^9}, {
  3.5895921720643225`*^9, 3.5895921757505336`*^9}, {3.5896184760752234`*^9, 
  3.589618493096197*^9}, {3.5896400092543325`*^9, 3.5896400189718885`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["Q", "6"], " ", 
   SuperscriptBox["tc", "18"], " ", 
   SuperscriptBox["tr", "6"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "3"], " ", 
   SuperscriptBox["tc", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"], "+", 
     SuperscriptBox["tc", "4"]}], ")"}], " ", 
   SuperscriptBox["tr", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["tc", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"], "+", 
     SuperscriptBox["tc", "4"]}], ")"}], " ", 
   SuperscriptBox["tr", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "18"], " ", 
    SuperscriptBox["tr", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "5"], " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "9"]}], 
   SuperscriptBox["Q", "3"]], "+", 
  RowBox[{
   SuperscriptBox["Q", "4"], " ", 
   SuperscriptBox["tc", "24"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"], "+", 
     SuperscriptBox["tc", "4"]}], ")"}], " ", 
   SuperscriptBox["tr", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}]}], "+", 
  RowBox[{"Q", " ", 
   SuperscriptBox["tc", "24"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"], "+", 
     SuperscriptBox["tc", "4"]}], ")"}], " ", 
   SuperscriptBox["tr", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "24"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "5"], " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}]}], 
   SuperscriptBox["Q", "2"]], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   SuperscriptBox["tc", "30"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"], "+", 
     SuperscriptBox["tc", "4"]}], ")"}], " ", 
   SuperscriptBox["tr", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "3"], " ", "tr", " ", "\[Lambda]"}], "Q"]}], 
    ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "30"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "5"], " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "11"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["tc", "3"], " ", "tr", " ", "\[Lambda]"}], "Q"]}], 
     ")"}]}], "Q"], "+", 
  RowBox[{
   SuperscriptBox["tc", "36"], " ", 
   SuperscriptBox["tr", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["tc", "5"], " ", "tr"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "3"], " ", "tr", " ", "\[Lambda]"}], "Q"]}], 
    ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["tc", "5"], " ", "tr", " ", "\[Lambda]"}], "Q"]}], 
    ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["Q", "2"], " ", 
   SuperscriptBox["tc", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"], "+", 
     SuperscriptBox["tc", "4"]}], ")"}], " ", 
   SuperscriptBox["tr", "4"], " ", 
   SuperscriptBox["\[Lambda]", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["tc", "7"], " ", 
      SuperscriptBox["tr", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "Q"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["Q", "4"]], "+", 
  RowBox[{
   SuperscriptBox["tc", "20"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["tc", "2"], "+", 
     SuperscriptBox["tc", "4"]}], ")"}], " ", 
   SuperscriptBox["tr", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["tc", "7"], " ", 
      SuperscriptBox["tr", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "20"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["Q", "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "28"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["tc", "3"], " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "10"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["tc", "3"], " ", "tr", " ", "\[Lambda]"}], "Q"]}], 
     ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["Q", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "2"], " ", 
    SuperscriptBox["\[Lambda]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "9"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["Q", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "9"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["Q", "5"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["tc", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["tc", "2"], "+", 
      SuperscriptBox["tc", "4"]}], ")"}], " ", 
    SuperscriptBox["tr", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["Q", "2"], " ", "tc", " ", "tr"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "9"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["Q", "4"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Lambda]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "7"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "9"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["tc", "11"], " ", 
       SuperscriptBox["tr", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["Q", "6"]]}]], "Output",
 CellChangeTimes->{3.589262043332322*^9, 3.5895921786767006`*^9, 
  3.589618501632685*^9, 3.5896400258192806`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
triply - graded Kauffman homology for symmetric representation [r] in tr \
grading\
\>", "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
   3.583476429258791*^9, 3.583476437559535*^9}, 3.583480229130411*^9, {
   3.589244688269245*^9, 3.589244689301304*^9}, {3.5892469866887074`*^9, 
   3.589246991257969*^9}, {3.5892474286689873`*^9, 3.589247429350026*^9}, 
   3.5892595147566957`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TripleKauffmanTrefoil", "[", 
   RowBox[{"r_", ",", "\[Lambda]_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"3", " ", "k"}], "-", 
        RowBox[{"3", " ", "r"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"2", " ", "j", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}]}], "+", 
        RowBox[{"i", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "j"}], "+", 
           RowBox[{"2", " ", "r"}]}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"i", "-", "j", "+", "r"}], ")"}]}]], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"i", "-", "k", "+", 
        RowBox[{"3", " ", "r"}]}]], 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "2"]}], " ", "t"}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ",", 
        SuperscriptBox["q", "2"], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "r"}]}]]}], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], ",", 
        SuperscriptBox["q", "2"], ",", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.583476418493033*^9, 3.5834764223644876`*^9}, 
   3.58347651395373*^9, {3.5892443873800354`*^9, 3.5892444110273876`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"TripleKauffmanTrefoil", "[", 
      RowBox[{"1", ",", "\[Lambda]", ",", "q", ",", "t"}], "]"}], "]"}], 
    "]"}], ",", "\[Lambda]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5895922064162874`*^9, 3.589592227488493*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["q", "2"]], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "2"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["t", "2"], "q"], "+", 
     RowBox[{"q", " ", 
      SuperscriptBox["t", "3"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["t", "3"], 
      SuperscriptBox["q", "2"]], "+", 
     SuperscriptBox["t", "4"], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "5"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["t", "5"], "q"], "+", 
     RowBox[{"q", " ", 
      SuperscriptBox["t", "6"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "5"]}]}]], "Output",
 CellChangeTimes->{3.5895922307016764`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"TripleKauffmanTrefoil", "[", 
      RowBox[{"2", ",", "\[Lambda]", ",", "q", ",", "t"}], "]"}], "]"}], 
    "]"}], ",", "\[Lambda]"}], "]"}]], "Input",
 CellChangeTimes->{{3.589262081772521*^9, 3.5892620820445366`*^9}, {
  3.5895922385391245`*^9, 3.5895922418943167`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["q", "4"]], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "4"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["t", "2"], "q"], "+", 
     RowBox[{"q", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"q", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "5"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "5"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["t", "3"], "+", 
     FractionBox[
      SuperscriptBox["t", "3"], 
      SuperscriptBox["q", "2"]], "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "7"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "5"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "8"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["t", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "7"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "10"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "5"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "7"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "9"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "9"], " ", 
      SuperscriptBox["t", "10"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "11"], " ", 
      SuperscriptBox["t", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "13"], " ", 
      SuperscriptBox["t", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "15"], " ", 
      SuperscriptBox["t", "11"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["q", "8"], " ", 
      SuperscriptBox["t", "10"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "10"], " ", 
      SuperscriptBox["t", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "12"], " ", 
      SuperscriptBox["t", "11"]}], "+", 
     RowBox[{
      SuperscriptBox["q", "14"], " ", 
      SuperscriptBox["t", "12"]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "10"]}]}]], "Output",
 CellChangeTimes->{3.5892620844676747`*^9, 3.589592244817484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FunctionExpand", "[", 
  RowBox[{"TripleKauffmanTrefoil", "[", 
   RowBox[{"3", ",", "\[Lambda]", ",", "q", ",", "t"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.5892620929091578`*^9, 3.589262093053166*^9}, {
  3.5895922528479433`*^9, 3.5895922569221764`*^9}, {3.589639963189698*^9, 
  3.5896399660038595`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["q", "18"], " ", 
   SuperscriptBox["t", "6"], " ", 
   SuperscriptBox["\[Lambda]", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "15"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "7"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "9"], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "9"]}], "+", 
  RowBox[{
   SuperscriptBox["q", "20"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "17"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "22"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"q", " ", "t", " ", "\[Lambda]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "19"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"q", " ", "t", " ", "\[Lambda]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "24"], " ", 
   SuperscriptBox["t", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "12"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"q", " ", "t", " ", "\[Lambda]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "3"], " ", "t", " ", "\[Lambda]"}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "4"], " ", 
   SuperscriptBox["\[Lambda]", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "7"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "11"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"q", " ", "t", " ", "\[Lambda]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "2"], " ", 
   SuperscriptBox["\[Lambda]", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    SuperscriptBox["t", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", "7"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "q"], "+", 
  RowBox[{
   SuperscriptBox["q", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   SuperscriptBox["t", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "2"], " ", "t"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "8"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "4"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["q", "6"], " ", 
      SuperscriptBox["t", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Lambda]", "6"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "4"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "6"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["q", "8"], " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], 
   SuperscriptBox["q", "6"]]}]], "Output",
 CellChangeTimes->{3.5892620965763674`*^9, 3.589592260034354*^9, 
  3.58963999346843*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "quadruply - graded Kauffman homology for antisymmetric representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    SuperscriptBox["1", "r"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "]"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AntiquadKauffmantrefoil", "[", 
   RowBox[{"r_", ",", "\[Lambda]_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"i", "+", 
        RowBox[{"2", " ", "k"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}], ")"}]}]}]], " ", 
      SuperscriptBox["tc", 
       RowBox[{
        RowBox[{"2", " ", "i"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "j"}], "+", "k"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}], ")"}]}]}]], " ", 
      SuperscriptBox["tr", 
       RowBox[{
        RowBox[{"2", " ", "i", " ", "j"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "j"}], "+", "k"}], ")"}], " ", "r"}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"i", "-", "k", "+", "r"}], ")"}]}]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox["tr", 
          RowBox[{"-", "r"}]], 
         RowBox[{"Q", " ", "tc"}]], ")"}], 
       RowBox[{"i", "+", "k", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "j"}], "+", "k"}], ")"}]}], "-", "r"}]], 
      " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        SuperscriptBox["tr", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["tr", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        SuperscriptBox["tr", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["tr", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "r"}]}]], 
          RowBox[{
           SuperscriptBox["Q", "2"], " ", "tc"}]]}], ",", 
        SuperscriptBox["tr", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Lambda]"}], " ", "Q", " ", 
         SuperscriptBox["tc", "2"], " ", 
         SuperscriptBox["tr", 
          RowBox[{"1", "+", "r"}]]}], ",", 
        SuperscriptBox["tr", "2"], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", "2"]}], " ", 
         SuperscriptBox["tc", "3"], " ", 
         SuperscriptBox["tr", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "r"}]}]]}], ",", 
        SuperscriptBox["tr", "2"], ",", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5892621076099987`*^9, 3.589262133375472*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "triply - graded Kauffman homology for antisymmetric representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    SuperscriptBox["1", "r"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "] in tc grading"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589244836664733*^9, 3.589244840304941*^9}, {3.589246979700308*^9, 
  3.589246983712537*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AntitripleKauffmantrefoil", "[", 
   RowBox[{"r_", ",", "\[Lambda]_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"i", "-", "k", "+", 
        RowBox[{"3", " ", "r"}]}]], " ", 
      SuperscriptBox["q", 
       RowBox[{"i", "+", 
        RowBox[{"2", " ", "j"}], "-", 
        RowBox[{"2", " ", "i", " ", "j"}], "-", 
        RowBox[{"3", " ", "k"}], "+", 
        RowBox[{"3", " ", "r"}], "-", 
        RowBox[{"2", " ", "i", " ", "r"}], "+", 
        RowBox[{"2", " ", "j", " ", "r"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"i", "+", 
        RowBox[{"2", " ", "j"}], "-", 
        RowBox[{"3", " ", "k"}], "+", 
        RowBox[{"3", " ", "r"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", "t"}]]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Lambda]"}], " ", "q", " ", 
         SuperscriptBox["t", "2"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["t", "3"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5892448856285334`*^9, 3.58924489484006*^9}, 
   3.5892461725191393`*^9, {3.5892462421311207`*^9, 3.5892462828694515`*^9}, {
   3.5892464222404222`*^9, 3.5892464239605207`*^9}, {3.589262200852332*^9, 
   3.589262245248871*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "quadruply - graded HOMFLY homology for representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"r", ",", "r"}]}], TraditionalForm]]],
 "]"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589246631718404*^9, 3.5892466670974274`*^9}, {3.5892466987042356`*^9, 
  3.5892466997362947`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HOMFLYtrefoil2row", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["a", 
       RowBox[{"4", " ", "r"}]], " ", 
      SuperscriptBox["Q", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"i", "-", "j"}], ")"}]}]], 
      SuperscriptBox["tc", 
       RowBox[{
        RowBox[{"2", "r", 
         RowBox[{"(", 
          RowBox[{"r", "-", "j"}], ")"}]}], "+", 
        RowBox[{"2", "i", 
         RowBox[{"(", 
          RowBox[{"j", "+", "r"}], ")"}]}]}]], " ", 
      SuperscriptBox["tr", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "i"}], "-", 
          RowBox[{"3", "j"}], "+", "k", "+", 
          RowBox[{"2", "r"}]}], ")"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], 
         SuperscriptBox["Q", "2"], 
         SuperscriptBox["tr", "5"], 
         SuperscriptBox["tc", 
          RowBox[{"1", "+", 
           RowBox[{"2", "r"}]}]]}], ",", 
        SuperscriptBox["tc", "2"], ",", "j"}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "tc", " ", 
           SuperscriptBox["tr", "3"]}], 
          SuperscriptBox["Q", "2"]]}], ",", 
        SuperscriptBox["tc", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
          SuperscriptBox["Q", "2"]]}], ",", 
        SuperscriptBox["tc", "2"], ",", "i"}], "]"}]}]}]}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "triply - graded HOMFLY homology for representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"r", ",", "r"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "] in tr grading"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589246631718404*^9, 3.5892466670974274`*^9}, {3.5892466987042356`*^9, 
  3.589246721531541*^9}, {3.58924696086523*^9, 3.5892469769241486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TripleHOMFLYtrefoil2row", "[", 
   RowBox[{"r_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["a", 
       RowBox[{"4", " ", "r"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"2", " ", "i", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "j", "+", "r"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"j", "+", "k", "+", 
           RowBox[{"2", " ", "r"}], "+", 
           RowBox[{"j", " ", "r"}], "-", 
           SuperscriptBox["r", "2"]}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "-", 
          RowBox[{"3", " ", "j"}], "+", "k", "+", 
          RowBox[{"2", " ", "r"}]}], ")"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "t"}], 
          SuperscriptBox["q", "4"]]}], ",", 
        SuperscriptBox["q", "2"], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["t", "3"]}], 
          SuperscriptBox["q", "6"]]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", "r"}]], " ", 
         SuperscriptBox["t", "5"]}], ",", 
        SuperscriptBox["q", "2"], ",", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.589246761037801*^9, 3.58924677588665*^9}, 
   3.58924700142455*^9, 3.5892471381663713`*^9, {3.5892475375592155`*^9, 
   3.5892475446466208`*^9}, {3.5892623652897367`*^9, 3.589262369494978*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "triply - graded HOMFLY homology for representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    SuperscriptBox["2", "r"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "] in tc grading"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589246631718404*^9, 3.5892466670974274`*^9}, {3.5892466987042356`*^9, 
  3.589246721531541*^9}, {3.58924696086523*^9, 3.5892469769241486`*^9}, {
  3.5892471571764584`*^9, 3.5892471623237534`*^9}, {3.5892473015507164`*^9, 
  3.589247301823732*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TripleHOMFLYtrefoilrrow", "[", 
   RowBox[{"r_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["a", 
       RowBox[{"4", " ", "r"}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k"}], "+", 
          RowBox[{"i", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "j", "-", "r"}], ")"}]}], "-", 
          RowBox[{"2", " ", "r"}], "+", 
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"j", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "r"}], ")"}]}]}], ")"}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "i"}], "-", 
          RowBox[{"3", " ", "j"}], "+", "k", "+", 
          RowBox[{"2", " ", "r"}]}], ")"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "r"}]], " ", "t"}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "i"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["t", "3"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["t", "5"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.589246761037801*^9, 3.58924677588665*^9}, 
   3.58924700142455*^9, 3.5892471381663713`*^9, {3.58924717031821*^9, 
   3.5892471731333714`*^9}, 3.5892472881259484`*^9, {3.589247517111046*^9, 
   3.5892475307218237`*^9}, {3.5892609974925036`*^9, 3.589260997679514*^9}, {
   3.589261028539279*^9, 3.5892610330845394`*^9}, {3.5892624261752195`*^9, 
   3.5892624311965065`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Homological invariants for figure-eight knot\
\>", "Section",
 CellChangeTimes->{{3.5834763586380167`*^9, 3.5834763678522787`*^9}, {
  3.583476477488825*^9, 3.583476479750474*^9}, {3.5895957809597397`*^9, 
  3.5895957925694036`*^9}, {3.589596498156761*^9, 3.5895964996598473`*^9}}],

Cell[CellGroupData[{

Cell["\<\
quadruply - graded Kauffman homology for symmetric representation [r]\
\>", "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, 
   3.5834802301689463`*^9, {3.5892595404571657`*^9, 3.5892595409241924`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"KauffmanFig8", "[", 
   RowBox[{"r_", ",", "\[Lambda]_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], " ", 
     RowBox[{
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Q", 
         RowBox[{
          RowBox[{"-", "i"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]], " ", 
        SuperscriptBox["tc", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "i", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "r"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "k"}], "+", "r"}], ")"}]}], "+", 
             RowBox[{"j", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}], 
            ")"}]}]}]], " ", 
        SuperscriptBox["tr", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "i"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{
          RowBox[{"-", "i"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]], "  ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["Q", "2"]}], " ", "tc", " ", "tr"}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"tc", " ", "tr", " ", "\[Lambda]"}], "Q"]}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["Q", "3"]}], " ", 
           SuperscriptBox["tc", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}]], " ", 
           SuperscriptBox["tr", "3"], " ", "\[Lambda]"}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "r"}]}]]}], " ", 
           SuperscriptBox["tr", "3"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], ",", 
          SuperscriptBox["tc", "2"], ",", 
          RowBox[{
           RowBox[{"-", "k"}], "+", "r"}]}], "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["Q", 
         RowBox[{"2", " ", "j"}]], " ", 
        SuperscriptBox["tc", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "j", " ", "r"}]], " ", 
        SuperscriptBox["tr", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "j"}]], " ", 
        SuperscriptBox["\[Lambda]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "j"}]], " ", 
        RowBox[{"QBinomial", "[", 
         RowBox[{"k", ",", "j", ",", 
          SuperscriptBox["tc", "2"]}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["tc", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]], " ", 
             "tr", " ", 
             SuperscriptBox["\[Lambda]", "2"]}], 
            SuperscriptBox["Q", "4"]]}], ",", 
          SuperscriptBox["tc", "2"], ",", "j"}], "]"}], " ", 
        RowBox[{"QPochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["tc", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "r"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "k"}], "+", "r"}], ")"}]}]}]]}], " ", 
           SuperscriptBox["tr", "3"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], ",", 
          SuperscriptBox["tc", "2"], ",", "j"}], "]"}]}], 
       ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.577573446936789*^9, 3.577573479116946*^9}, {
   3.577573522218861*^9, 3.5775735352485943`*^9}, {3.5775739689818087`*^9, 
   3.5775739714356403`*^9}, {3.577574505004629*^9, 3.577574506050315*^9}, 
   3.577574605741596*^9, {3.582806250974739*^9, 3.582806269810939*^9}, 
   3.58291894476748*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
triply - graded Kauffman homology for symmetric representation [r] in tr \
grading\
\>", "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
   3.583476429258791*^9, 3.583476437559535*^9}, 3.583480234856242*^9, {
   3.5892595280984592`*^9, 3.589259528623489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TripleKauffmanFig8", "[", 
   RowBox[{"r_", ",", "\[Lambda]_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"i", "=", "0"}], 
     RowBox[{
      RowBox[{"-", "k"}], "+", "r"}]], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "k"], 
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"i", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "j"}], "-", 
           RowBox[{"2", " ", "k"}], "+", 
           RowBox[{"2", " ", "r"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", 
           SuperscriptBox["k", "2"], "-", 
           RowBox[{"j", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k", "-", 
              RowBox[{"2", " ", "r"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "k", " ", "r"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "r"}]}], ")"}]}]}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"i", "-", "j", "+", 
          RowBox[{"2", " ", "k"}], "-", 
          RowBox[{"2", " ", "r"}]}], ")"}]}]], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"i", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", "2"]}], " ", "t"}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"t", " ", "\[Lambda]"}], "q"]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}]]}], " ", 
         SuperscriptBox["t", "3"], " ", "\[Lambda]"}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]]}], " ", 
         "t", " ", 
         SuperscriptBox["\[Lambda]", "2"]}], ",", 
        SuperscriptBox["q", "2"], ",", "j"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "r"}]}]]}], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["q", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "r"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "+", "r"}], ")"}]}]}]]}], " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], ",", 
        SuperscriptBox["q", "2"], ",", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.577574919837376*^9, 3.5775749332007103`*^9}, 
   3.58280701925832*^9, 3.5828075144282084`*^9, {3.582919203229171*^9, 
   3.582919234593914*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "quadruply - graded Kauffman homology for antisymmetric representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    SuperscriptBox["1", "r"]}], TraditionalForm]]],
 "]"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AntiquadKauffmanfig8", "[", 
    RowBox[{"r_", ",", "\[Lambda]_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
    "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "r"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "0"}], "k"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "0"}], 
       RowBox[{
        RowBox[{"-", "k"}], "+", "r"}]], 
      RowBox[{
       SuperscriptBox["\[Lambda]", 
        RowBox[{
         RowBox[{"-", "i"}], "-", 
         RowBox[{"2", " ", "j"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]], " ", 
       SuperscriptBox["tc", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "i"}], "-", 
         RowBox[{"2", " ", "j"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]], " ", 
       SuperscriptBox["tr", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "j", " ", "r"}], "-", 
         RowBox[{"2", " ", "i", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "r"}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "k"}], "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "+", "r"}], ")"}]}], "+", 
            RowBox[{"j", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}], 
           ")"}]}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox["tr", 
           RowBox[{"-", "r"}]], 
          RowBox[{"Q", " ", "tc"}]], ")"}], 
        RowBox[{
         RowBox[{"-", "i"}], "+", 
         RowBox[{"2", " ", "j"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{"k", ",", "j", ",", 
         SuperscriptBox["tr", "2"]}], "]"}], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{"r", ",", "k", ",", 
         SuperscriptBox["tr", "2"]}], "]"}], " ", 
       RowBox[{"QBinomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
         SuperscriptBox["tr", "2"]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox["tr", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "r"}]}]], 
           RowBox[{
            SuperscriptBox["Q", "2"], " ", "tc"}]]}], ",", 
         SuperscriptBox["tr", "2"], ",", 
         RowBox[{
          RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Lambda]"}], " ", "Q", " ", 
          SuperscriptBox["tc", "2"], " ", 
          SuperscriptBox["tr", 
           RowBox[{"1", "+", "r"}]]}], ",", 
         SuperscriptBox["tr", "2"], ",", 
         RowBox[{
          RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Lambda]", "2"]}], " ", 
          SuperscriptBox["tc", "3"], " ", 
          SuperscriptBox["tr", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "r"}]}]]}], ",", 
         SuperscriptBox["tr", "2"], ",", 
         RowBox[{
          RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Lambda]", "2"]}], " ", 
          SuperscriptBox["tc", "3"], " ", 
          SuperscriptBox["tr", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "r"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "+", "r"}], ")"}]}]}]]}], ",", 
         SuperscriptBox["tr", "2"], ",", "j"}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Lambda]", "2"]}], " ", 
          SuperscriptBox["Q", "4"], " ", 
          SuperscriptBox["tc", "5"], " ", 
          SuperscriptBox["tr", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "r"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "i"}], "-", "k", "+", "r"}], ")"}]}]}]]}], ",", 
         SuperscriptBox["tr", "2"], ",", "j"}], "]"}], " ", 
       RowBox[{"QPochhammer", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Lambda]", " ", 
            SuperscriptBox["tr", 
             RowBox[{"1", "-", 
              RowBox[{"3", " ", "r"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}]]}], 
           SuperscriptBox["Q", "3"]]}], ",", 
         SuperscriptBox["tr", "2"], ",", 
         RowBox[{
          RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}]}]}]}]}]}], 
  "\[IndentingNewLine]", "\n"}]], "Input",
 CellChangeTimes->{{3.589260296205392*^9, 3.589260357582903*^9}, {
  3.5892625137392282`*^9, 3.589262516438382*^9}, {3.589593026633201*^9, 
  3.589593057792983*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "triply - graded Kauffman homology for antisymmetric representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    SuperscriptBox["1", "r"]}], TraditionalForm]]],
 "] in tc grading"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589244836664733*^9, 3.589244840304941*^9}, {3.589246979700308*^9, 
  3.589246983712537*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AntitripleKauffmanfig8", "[", 
   RowBox[{"r_", ",", "\[Lambda]_", ",", "Q_", ",", "tr_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["\[Lambda]", 
       RowBox[{"i", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"i", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "j"}], "+", 
           RowBox[{"2", " ", "k"}], "-", 
           RowBox[{"2", " ", "r"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", 
           SuperscriptBox["k", "2"], "-", 
           RowBox[{"j", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k", "-", 
              RowBox[{"2", " ", "r"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "k", " ", "r"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "r"}]}], ")"}]}]}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{"i", "-", 
        RowBox[{"4", " ", "j"}], "+", 
        RowBox[{"2", " ", "k"}], "-", 
        RowBox[{"2", " ", "r"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Lambda]"}], " ", 
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}]]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["q", "2"], " ", "t"}]]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Lambda]"}], " ", "q", " ", 
         SuperscriptBox["t", "2"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "k"}], "-", 
           RowBox[{"4", " ", "r"}]}]], " ", 
         SuperscriptBox["t", "3"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "j"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Lambda]", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["t", "3"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "i", "+", "k", "-", "r"}], ")"}]}]], " ", 
         SuperscriptBox["t", "5"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "j"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.5892448856285334`*^9, 3.58924489484006*^9}, 
   3.5892461725191393`*^9, {3.5892462421311207`*^9, 3.5892462828694515`*^9}, {
   3.5892464222404222`*^9, 3.5892464239605207`*^9}, 3.589259579962425*^9, {
   3.589260281388545*^9, 3.5892602875528975`*^9}, {3.589260390277773*^9, 
   3.58926041033892*^9}, {3.589261470690569*^9, 3.5892614987571745`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "quadruply - graded HOMFLY homology for representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"r", ",", "r"}]}], TraditionalForm]]],
 "]"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589246631718404*^9, 3.5892466670974274`*^9}, {3.5892466987042356`*^9, 
  3.5892466997362947`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HOMFLYfig82row", "[", 
   RowBox[{"r_", ",", "a_", ",", "Q_", ",", "tr_", ",", "tc_"}], "]"}], ":=", 
  
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["a", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"i", "-", "j", "+", 
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "r"}]}], ")"}]}]], " ", 
      SuperscriptBox["tc", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"i", "+", "k", "-", 
          RowBox[{"2", "r"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]], " ", 
      SuperscriptBox["tr", 
       RowBox[{
        RowBox[{"4", " ", "i"}], "-", 
        RowBox[{"2", "j"}], "+", 
        RowBox[{"8", "k"}], "-", 
        RowBox[{"8", "r"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], "  ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        SuperscriptBox["tc", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["Q", 
          RowBox[{"-", "2"}]], " ", 
         SuperscriptBox["tr", 
          RowBox[{"-", "1"}]], 
         SuperscriptBox["tc", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "k", "-", "i"}], ")"}]}], "+", "1"}]]}], ",", 
        SuperscriptBox["tc", "2"], ",", "j"}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["Q", "2"], " ", 
         SuperscriptBox["tr", "5"], 
         SuperscriptBox["tc", 
          RowBox[{"1", "+", 
           RowBox[{"4", "r"}], "-", 
           RowBox[{"2", "k"}]}]]}], ",", 
        SuperscriptBox["tc", "2"], ",", "j"}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "tc", " ", 
           SuperscriptBox["tr", "3"]}], 
          SuperscriptBox["Q", "2"]]}], ",", 
        SuperscriptBox["tc", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["Q", "2"], 
         SuperscriptBox["tc", 
          RowBox[{"1", "+", 
           RowBox[{"2", "r"}]}]], " ", 
         SuperscriptBox["tr", "5"]}], ",", 
        SuperscriptBox["tc", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", "  ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "tc", " ", "tr"}], 
          SuperscriptBox["Q", "2"]]}], ",", 
        SuperscriptBox["tc", "2"], ",", 
        RowBox[{"r", "-", "k", "-", "i"}]}], "]"}], 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["Q", "2"], 
         SuperscriptBox["tr", "7"], " ", 
         SuperscriptBox["tc", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"r", "-", "k", "+", "j"}], ")"}]}]}]]}], ",", 
        SuperscriptBox["tc", "2"], ",", 
        RowBox[{"r", "-", "k", "-", "i"}]}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.589259582826589*^9, {3.589260478969846*^9, 3.589260539415303*^9}, {
   3.5892606612892737`*^9, 3.5892606868027334`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "triply - graded HOMFLY homology for representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"r", ",", "r"}]}], TraditionalForm]]],
 "] in tr grading"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589246631718404*^9, 3.5892466670974274`*^9}, {3.5892466987042356`*^9, 
  3.589246721531541*^9}, {3.58924696086523*^9, 3.5892469769241486`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TripleHOMFLYfig82row", "[", 
   RowBox[{"r_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["a", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"i", "-", "j", "+", 
          RowBox[{"2", " ", "k"}], "-", 
          RowBox[{"2", " ", "r"}]}], ")"}]}]], " ", 
      SuperscriptBox["q", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "i"}], "+", "j", "-", 
          RowBox[{"4", " ", "k"}], "+", 
          RowBox[{"4", " ", "r"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "k", "-", 
             RowBox[{"2", " ", "r"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}], ")"}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"4", " ", "i"}], "-", 
        RowBox[{"2", " ", "j"}], "+", 
        RowBox[{"8", " ", "k"}], "-", 
        RowBox[{"8", " ", "r"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        SuperscriptBox["q", "2"]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", 
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "i", "+", "k", "-", "r"}], ")"}]}]]}], "t"]}],
         ",", 
        SuperscriptBox["q", "2"], ",", "j"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", "t"}], 
          SuperscriptBox["q", "4"]]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["t", "3"]}], 
          SuperscriptBox["q", "6"]]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", "r"}]], " ", 
         SuperscriptBox["t", "5"]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "k"}], "+", 
           RowBox[{"4", " ", "r"}]}]], " ", 
         SuperscriptBox["t", "5"]}], ",", 
        SuperscriptBox["q", "2"], ",", "j"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "j", "-", "k", "+", "r"}], ")"}]}]], 
         " ", 
         SuperscriptBox["t", "7"]}], ",", 
        SuperscriptBox["q", "2"], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}]}]}]}]}]}]], "Input",\

 CellChangeTimes->{{3.589246761037801*^9, 3.58924677588665*^9}, 
   3.58924700142455*^9, 3.5892471381663713`*^9, {3.5892475375592155`*^9, 
   3.5892475446466208`*^9}, 3.589259584810703*^9, {3.5892607630770955`*^9, 
   3.5892608299789224`*^9}, {3.589261618713035*^9, 3.5892616233663015`*^9}, 
   3.589261671537057*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "triply - graded HOMFLY homology for representation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    SuperscriptBox["2", "r"]}], TraditionalForm]]],
 "] in tc grading"
}], "Subsection",
 CellChangeTimes->{{3.5834763715967083`*^9, 3.583476388931919*^9}, {
  3.583480224703945*^9, 3.583480225513893*^9}, {3.58924465181616*^9, 
  3.589244666831019*^9}, {3.5892447433523955`*^9, 3.5892447538549967`*^9}, {
  3.589246631718404*^9, 3.5892466670974274`*^9}, {3.5892466987042356`*^9, 
  3.589246721531541*^9}, {3.58924696086523*^9, 3.5892469769241486`*^9}, {
  3.5892471571764584`*^9, 3.5892471623237534`*^9}, {3.5892473015507164`*^9, 
  3.589247301823732*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TripleHOMFLYfig8rrow", "[", 
   RowBox[{"r_", ",", "a_", ",", "q_", ",", "t_"}], "]"}], ":=", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{"k", "=", "0"}], "r"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "k"], " ", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "0"}], 
      RowBox[{
       RowBox[{"-", "k"}], "+", "r"}]], 
     RowBox[{
      SuperscriptBox["a", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"i", "-", "j", "+", 
          RowBox[{"2", " ", "k"}], "-", 
          RowBox[{"2", " ", "r"}]}], ")"}]}]], " ", 
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"4", " ", "i"}], "-", 
        RowBox[{"2", " ", "j"}], "+", 
        RowBox[{"8", " ", "k"}], "-", 
        RowBox[{"8", " ", "r"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"i", "+", "k", "-", 
           RowBox[{"2", " ", "r"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"j", "-", "k", "+", "r"}], ")"}]}]}]], " ", 
      SuperscriptBox["t", 
       RowBox[{
        RowBox[{"4", " ", "i"}], "-", 
        RowBox[{"2", " ", "j"}], "+", 
        RowBox[{"8", " ", "k"}], "-", 
        RowBox[{"8", " ", "r"}]}]], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"k", ",", "j", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{"r", ",", "k", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QBinomial", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}], ",", "i", ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "i", "+", "k", "-", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]]}], "t"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "j"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "r"}]], " ", "t"}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["t", "3"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["t", "5"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "k"}], "+", "r"}]}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "k"}], "-", 
           RowBox[{"2", " ", "r"}]}]], " ", 
         SuperscriptBox["t", "5"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", "j"}], "]"}], " ", 
      RowBox[{"QPochhammer", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["a", "2"]}], " ", 
         SuperscriptBox["q", 
          RowBox[{"6", "-", 
           RowBox[{"2", " ", "j"}], "+", 
           RowBox[{"2", " ", "k"}]}]], " ", 
         SuperscriptBox["t", "7"]}], ",", 
        FractionBox["1", 
         SuperscriptBox["q", "2"]], ",", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "k", "+", "r"}]}], "]"}]}]}]}]}]}]], "Input",\

 CellChangeTimes->{
  3.5892609446754827`*^9, {3.589260975728259*^9, 3.589260984039734*^9}, {
   3.5892617188107605`*^9, 3.589261726464198*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Torus Knot", "Section",
 CellChangeTimes->{{3.5834763586380167`*^9, 3.5834763678522787`*^9}, {
  3.583476477488825*^9, 3.583476479750474*^9}, {3.583476557340372*^9, 
  3.58347655939454*^9}}],

Cell[CellGroupData[{

Cell["Uncolored Kauffman polynomial of (Q, P) - torus knots", "Subsection",
 CellChangeTimes->{{3.5834802422148447`*^9, 3.5834802673562393`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K", "[", 
    RowBox[{"Q_", ",", "P_", ",", "\[Lambda]_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ")"}], 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"P", "*", "Q"}]]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "-", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", 
        RowBox[{"\[Lambda]", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ")"}]}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"Q", "*", "Pi", "*", "\[ImaginaryI]"}], "]"}], "+", "1"}], 
        ")"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "s"], 
         SuperscriptBox["q", 
          RowBox[{"P", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "s"}], "+", "1", "-", "Q"}], ")"}]}]], 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"-", "P"}]], 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"q", "^", "Q"}], "-", 
             RowBox[{"q", "^", 
              RowBox[{"(", 
               RowBox[{"-", "Q"}], ")"}]}]}]], "+", 
           FractionBox["1", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "Q", "-", 
                RowBox[{"2", " ", "s"}]}]], "\[Lambda]"}], "-", 
             RowBox[{
              SuperscriptBox["q", 
               RowBox[{"1", "-", "Q", "+", 
                RowBox[{"2", " ", "s"}]}]], 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"-", "1"}]]}]}]]}], ")"}], 
         FractionBox[
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Lambda]", " ", 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "i"}], ")"}]}]}], "-", 
              RowBox[{
               RowBox[{"\[Lambda]", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}]}], " ", 
               RowBox[{"q", "^", 
                RowBox[{"(", "i", ")"}]}]}]}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{
               RowBox[{"-", "Q"}], "+", "1", "+", "s"}], ",", "s"}], "}"}]}], 
           "]"}], 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", "^", "j"}], "-", 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "j"}], ")"}]}]}], ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "s"}], "}"}]}], "]"}], 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q", "^", "k"}], "-", 
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "k"}], ")"}]}]}], ")"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Q", "-", "1", "-", "s"}]}], "}"}]}], "]"}]}]]}], ",", 
        
        RowBox[{"{", 
         RowBox[{"s", ",", "0", ",", 
          RowBox[{"Q", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5792737339642286`*^9, 3.5792737882093315`*^9}, {
   3.5792739353377466`*^9, 3.579273967457584*^9}, {3.579274055970647*^9, 
   3.5792741403084707`*^9}, {3.579274172956338*^9, 3.5792743846094437`*^9}, {
   3.579274429049986*^9, 3.5792744847371707`*^9}, {3.579274738809703*^9, 
   3.5792747395447445`*^9}, {3.5792748731253853`*^9, 3.579274999812631*^9}, {
   3.579275165337099*^9, 3.579275216025998*^9}, {3.579275470369546*^9, 
   3.5792755677291145`*^9}, {3.5792756134887314`*^9, 3.579275615609853*^9}, {
   3.579275650775864*^9, 3.5792757431691484`*^9}, {3.579275776566059*^9, 
   3.5792758201795535`*^9}, {3.5792758547245293`*^9, 3.579275868811335*^9}, {
   3.5792759330470095`*^9, 3.579275936353198*^9}, {3.579276137481702*^9, 
   3.5792761585249057`*^9}, {3.579276223846642*^9, 3.5792762261947765`*^9}, {
   3.5792762854731665`*^9, 3.5792763134977694`*^9}, {3.5792763553141613`*^9, 
   3.5792764078601665`*^9}, {3.579276576362805*^9, 3.5792766134289246`*^9}, {
   3.579276650655054*^9, 3.5792766536482253`*^9}, {3.579276995869799*^9, 
   3.5792770179190607`*^9}, 3.5830928215894136`*^9, {3.583476575718761*^9, 
   3.5834766065924*^9}, {3.5834784761156054`*^9, 3.583478628934898*^9}, {
   3.583478671041512*^9, 3.5834787364117537`*^9}, {3.5834788566278963`*^9, 
   3.583478938171095*^9}, {3.5834790196829777`*^9, 3.5834790463844957`*^9}, {
   3.583479472673942*^9, 3.58347947292321*^9}, {3.583479568624567*^9, 
   3.583479569010056*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
 Classical A-polynomial of SO type\
\>", "Section",
 CellChangeTimes->{{3.5838292444859295`*^9, 3.583829253299945*^9}, {
  3.589261139346617*^9, 3.5892611567656136`*^9}, {3.5895952656812677`*^9, 
  3.5895952707425566`*^9}, {3.589595534170624*^9, 3.5895955404469833`*^9}}],

Cell[CellGroupData[{

Cell["\<\
\[Lambda]-deformed SO(N) classical A-polynomial for framed unknot with \
framing f\
\>", "Subsection",
 CellChangeTimes->{{3.589594275725645*^9, 3.5895942854201994`*^9}, {
  3.589595317064206*^9, 3.589595326963773*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1unknot", "[", 
   RowBox[{"\[Lambda]_", ",", "x_", ",", "y_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"\[Lambda]", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "f"], 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "y"}], "+", 
      RowBox[{
       SuperscriptBox["x", "f"], 
       SuperscriptBox["\[Lambda]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", "-", "1"}], ")"}], "/", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], 
    "2"]}]}]], "Input",
 CellChangeTimes->{{3.5895944284393797`*^9, 3.589594508527961*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
SO(N) classical super-A-polynomial for trefoil knot\
\>", "Subsection",
 CellChangeTimes->{{3.5895942303300486`*^9, 3.589594231630123*^9}, {
  3.589595483730739*^9, 3.5895955263591776`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A1supertrefoil", "[", 
    RowBox[{"\[Lambda]_", ",", "t_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["t", "12"], " ", 
     SuperscriptBox["x", "9"], " ", 
     SuperscriptBox["\[Lambda]", "11"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["t", "12"], " ", 
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["\[Lambda]", "11"]}], "+", 
    RowBox[{
     SuperscriptBox["t", "12"], " ", 
     SuperscriptBox["x", "11"], " ", 
     SuperscriptBox["\[Lambda]", "11"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "12"], " ", 
     SuperscriptBox["x", "10"], " ", 
     SuperscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t", "12"], " ", 
     SuperscriptBox["x", "11"], " ", 
     SuperscriptBox["\[Lambda]", "12"]}], "-", 
    RowBox[{
     SuperscriptBox["t", "12"], " ", 
     SuperscriptBox["x", "12"], " ", 
     SuperscriptBox["\[Lambda]", "12"]}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", "x", " ", "\[Lambda]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", "x", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", "x", " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", "x", " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "13"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "14"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "14"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "15"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}]}], ")"}]}], "+", 
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["t", "4"]}], " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "8"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "9"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "10"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "11"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "13"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "14"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "12"], " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "13"], " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "14"], " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "13"], " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "13"], " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "15"], " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "15"], " ", 
        SuperscriptBox["x", "11"], " ", 
        SuperscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "15"], " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "13"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "15"], " ", 
        SuperscriptBox["x", "11"], " ", 
        SuperscriptBox["\[Lambda]", "13"]}], "-", 
       RowBox[{
        SuperscriptBox["t", "16"], " ", 
        SuperscriptBox["x", "11"], " ", 
        SuperscriptBox["\[Lambda]", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["t", "16"], " ", 
        SuperscriptBox["x", "12"], " ", 
        SuperscriptBox["\[Lambda]", "14"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5838292926276135`*^9, 3.5838293029236317`*^9}, {
  3.58382933615569*^9, 3.5838293451725063`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[Lambda]-deformed SO(N) classical A-polynomial for figure eight-knot\
\>", "Subsection",
 CellChangeTimes->{{3.589594243101779*^9, 3.58959424555992*^9}, {
  3.58959564372289*^9, 3.589595653142429*^9}, {3.5895958205090017`*^9, 
  3.5895958208210196`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A1fig8", "[", 
    RowBox[{"\[Lambda]_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "4"], " ", 
     SuperscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["x", "5"], " ", 
     SuperscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["x", "6"], " ", 
     SuperscriptBox["\[Lambda]", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["x", "7"], " ", 
     SuperscriptBox["\[Lambda]", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["y", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["x", "4"]}], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Lambda]", "-", 
       RowBox[{"2", " ", "x", " ", "\[Lambda]"}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "\[Lambda]"}], "-", 
       RowBox[{"x", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "11"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}]}], ")"}]}], "+", 
    RowBox[{"y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "x"}], "-", 
       SuperscriptBox["x", "2"], "+", 
       RowBox[{"x", " ", "\[Lambda]"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", "\[Lambda]"}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", "\[Lambda]"}], "+", 
       RowBox[{"2", " ", "x", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "6"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "7"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "8"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "-", 
       RowBox[{
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "11"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "9"], " ", 
        SuperscriptBox["\[Lambda]", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "10"], " ", 
        SuperscriptBox["\[Lambda]", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["x", "11"], " ", 
        SuperscriptBox["\[Lambda]", "12"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583829421940241*^9, 3.5838294411750746`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
 Quantum A-polynomial of SO type\
\>", "Section",
 CellChangeTimes->{{3.5838295946169443`*^9, 3.583829599780553*^9}, {
  3.5892611522643557`*^9, 3.5892611698143597`*^9}, {3.5895951547499228`*^9, 
  3.589595161153289*^9}, {3.589595669283352*^9, 3.5895956755577106`*^9}}],

Cell[CellGroupData[{

Cell["\<\
\[Lambda]-deformed SO(N) quantum A-polynomial for framed unknot with framing f\
\>", "Subsection",
 CellChangeTimes->{{3.589594297885913*^9, 3.5895943060833817`*^9}, {
  3.5895950913512964`*^9, 3.5895951327046614`*^9}, {3.5895951702178073`*^9, 
  3.5895951789093046`*^9}, {3.589595286861479*^9, 3.589595298809162*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1unknot", "[", 
   RowBox[{"\[Lambda]_", ",", "x_", ",", "y_", ",", "f_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"4", "f"}]], 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"2", "f"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "6"], "-", 
      RowBox[{
       SuperscriptBox["q", "2"], 
       SuperscriptBox["x", "2"], 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["q", "4"], 
       SuperscriptBox["x", "2"], 
       SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "f"], 
    SuperscriptBox["q", 
     RowBox[{"-", "3"}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], 
    SuperscriptBox["x", 
     RowBox[{"2", "f"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "2"], "-", 
      SuperscriptBox["x", "2"]}], ")"}], 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"1", "+", "f"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "-", 
      RowBox[{
       SuperscriptBox["x", "2"], 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "y"}], "+", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", "f"}]}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "6"], "-", 
      RowBox[{
       SuperscriptBox["q", "2"], 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["q", "4"], 
       SuperscriptBox["x", "2"]}], "+", 
      SuperscriptBox["x", "4"]}], ")"}], 
    SuperscriptBox["\[Lambda]", "2"], 
    SuperscriptBox["y", "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.5895945369205847`*^9, 3.589594537201601*^9}, {
  3.589594872643787*^9, 3.589595035375095*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
SO(3) quantum A-polynomial for trefoil knot\
\>", "Subsection",
 CellChangeTimes->{{3.5895943228073378`*^9, 3.5895943243814282`*^9}, {
  3.5895951995224833`*^9, 3.5895952215557437`*^9}, {3.589595253036544*^9, 
  3.5895952547966447`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"quantumA1trefoil", "[", 
    RowBox[{"q_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q", "15"], " ", 
       SuperscriptBox["x", "12"]}], "-", 
      RowBox[{
       SuperscriptBox["q", "16"], " ", 
       SuperscriptBox["x", "14"]}], "-", 
      RowBox[{
       SuperscriptBox["q", "24"], " ", 
       SuperscriptBox["x", "16"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "25"], " ", 
       SuperscriptBox["x", "18"]}], "-", 
      RowBox[{
       SuperscriptBox["q", "28"], " ", 
       SuperscriptBox["x", "18"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "29"], " ", 
       SuperscriptBox["x", "20"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "35"], " ", 
       SuperscriptBox["x", "22"]}], "-", 
      RowBox[{
       SuperscriptBox["q", "36"], " ", 
       SuperscriptBox["x", "24"]}]}], ")"}], "-", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "14"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["x", "4"], "+", 
          SuperscriptBox["x", "10"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "18"], "+", 
          SuperscriptBox["x", "20"]}], ")"}]}]}], ")"}], " ", "y"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "11"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "7"], " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["q", "5"], " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{
         SuperscriptBox["q", "8"], " ", 
         SuperscriptBox["x", "6"]}], "-", 
        RowBox[{
         SuperscriptBox["q", "6"], " ", 
         SuperscriptBox["x", "8"]}], "-", 
        SuperscriptBox["x", "10"], "+", 
        RowBox[{"q", " ", 
         SuperscriptBox["x", "12"]}]}], ")"}], " ", 
      SuperscriptBox["y", "2"]}], 
     SuperscriptBox["q", "10"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.583829612291775*^9, 3.5838296514322443`*^9}, {
   3.5838297537840233`*^9, 3.583829796512499*^9}, 3.5838299049014893`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
SO(3) quantum A-polynomial for figure-eight knot\
\>", "Subsection",
 CellChangeTimes->{{3.589594333826968*^9, 3.58959433928028*^9}, {
  3.5895952326373777`*^9, 3.58959524999837*^9}, {3.589595814393652*^9, 
  3.5895958146746683`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"quantumA1fig8", "[", 
    RowBox[{"q_", ",", "x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q", "15"], " ", 
     SuperscriptBox["x", "10"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["q", "4"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "8"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "34"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "34"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "36"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "37"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "38"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "39"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "37"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "38"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "40"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "42"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "43"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "44"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "46"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "50"], " ", 
        SuperscriptBox["x", "20"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", " ", "x"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "8"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "q"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       SuperscriptBox["x", "4"], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"2", " ", "q", " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       SuperscriptBox["x", "8"], "-", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "34"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "35"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "34"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "35"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "35"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "36"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "34"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "35"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "29"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "30"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "34"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "35"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "36"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "31"], " ", 
        SuperscriptBox["x", "34"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "32"], " ", 
        SuperscriptBox["x", "34"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "33"], " ", 
        SuperscriptBox["x", "34"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "34"], " ", 
        SuperscriptBox["x", "34"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "35"], " ", 
        SuperscriptBox["x", "34"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "35"], " ", 
        SuperscriptBox["x", "36"]}]}], ")"}], " ", "y"}], "-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["q", "16"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "q"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       SuperscriptBox["x", "4"], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "8"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "12"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", "q", " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       SuperscriptBox["x", "16"], "-", 
       RowBox[{"2", " ", "q", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       SuperscriptBox["x", "18"], "-", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "20"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "22"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "24"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "24"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "26"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "26"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "28"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "28"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "30"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "30"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "32"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "32"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "34"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "34"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "34"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "34"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "34"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "36"]}]}], ")"}], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["q", "56"]], 
     RowBox[{"(", 
      RowBox[{"q", "-", "x"}], ")"}], " ", 
     SuperscriptBox["x", "10"], " ", 
     RowBox[{"(", 
      RowBox[{"q", "+", "x"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "2"], "+", 
        SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"q", " ", 
        SuperscriptBox["x", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "8"], "-", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       SuperscriptBox["x", "8"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q", "30"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "28"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "26"], " ", 
        SuperscriptBox["x", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "27"], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "23"], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "24"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "25"], " ", 
        SuperscriptBox["x", "6"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "21"], " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "22"], " ", 
        SuperscriptBox["x", "8"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "18"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["x", "10"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "20"], " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "14"], " ", 
        SuperscriptBox["x", "12"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "16"], " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "10"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "12"], " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["x", "14"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "6"], " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{
        SuperscriptBox["q", "8"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["x", "16"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "2"], " ", 
        SuperscriptBox["x", "18"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"], " ", 
        SuperscriptBox["x", "18"]}], "+", 
       SuperscriptBox["x", "20"]}], ")"}], " ", 
     SuperscriptBox["y", "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5838296880455084`*^9, 3.5838296966879234`*^9}, {
  3.5838298850426545`*^9, 3.5838298975226765`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 242, 5, 67, "Section"],
Cell[CellGroupData[{
Cell[846, 31, 264, 5, 34, "Subsection"],
Cell[1113, 38, 4107, 107, 116, "Input"],
Cell[CellGroupData[{
Cell[5245, 149, 404, 9, 27, "Input"],
Cell[5652, 160, 1495, 50, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7184, 215, 407, 9, 27, "Input"],
Cell[7594, 226, 8311, 263, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15942, 494, 396, 7, 27, "Input"],
Cell[16341, 503, 15020, 476, 445, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31410, 985, 430, 8, 34, "Subsection"],
Cell[31843, 995, 2614, 75, 117, "Input"],
Cell[CellGroupData[{
Cell[34482, 1074, 347, 8, 27, "Input"],
Cell[34832, 1084, 1079, 38, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35948, 1127, 400, 9, 27, "Input"],
Cell[36351, 1138, 6186, 200, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42574, 1343, 341, 7, 27, "Input"],
Cell[42918, 1352, 12899, 426, 275, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55866, 1784, 456, 11, 40, "Subsection"],
Cell[56325, 1797, 3313, 99, 122, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59675, 1901, 565, 13, 40, "Subsection"],
Cell[60243, 1916, 2832, 79, 119, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63112, 2000, 510, 12, 34, "Subsection"],
Cell[63625, 2014, 2546, 78, 122, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66208, 2097, 599, 13, 34, "Subsection"],
Cell[66810, 2112, 2722, 77, 100, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69569, 2194, 704, 15, 40, "Subsection"],
Cell[70276, 2211, 3221, 91, 119, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73546, 2308, 291, 5, 67, "Section"],
Cell[CellGroupData[{
Cell[73862, 2317, 245, 4, 34, "Subsection"],
Cell[74110, 2323, 5921, 167, 160, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80068, 2495, 304, 6, 34, "Subsection"],
Cell[80375, 2503, 4639, 134, 139, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85051, 2642, 423, 10, 40, "Subsection"],
Cell[85477, 2654, 5812, 167, 198, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91326, 2826, 532, 12, 40, "Subsection"],
Cell[91861, 2840, 4844, 137, 119, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96742, 2982, 510, 12, 34, "Subsection"],
Cell[97255, 2996, 4164, 123, 144, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101456, 3124, 566, 12, 34, "Subsection"],
Cell[102025, 3138, 4470, 130, 123, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106532, 3273, 671, 14, 40, "Subsection"],
Cell[107206, 3289, 4491, 133, 160, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111746, 3428, 196, 3, 67, "Section"],
Cell[CellGroupData[{
Cell[111967, 3435, 145, 1, 34, "Subsection"],
Cell[112115, 3438, 5234, 135, 113, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117398, 3579, 281, 5, 67, "Section"],
Cell[CellGroupData[{
Cell[117704, 3588, 229, 5, 35, "Subsection"],
Cell[117936, 3595, 786, 25, 34, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118759, 3625, 200, 4, 34, "Subsection"],
Cell[118962, 3631, 19244, 511, 185, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138243, 4147, 265, 5, 35, "Subsection"],
Cell[138511, 4154, 10620, 287, 113, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149180, 4447, 279, 5, 67, "Section"],
Cell[CellGroupData[{
Cell[149484, 4456, 328, 5, 35, "Subsection"],
Cell[149815, 4463, 1852, 62, 33, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151704, 4530, 247, 5, 36, "Subsection"],
Cell[151954, 4537, 3204, 97, 76, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155195, 4639, 244, 5, 36, "Subsection"],
Cell[155442, 4646, 76405, 2193, 1016, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

